Performance Evaluation of OTFS Over Measured V2V Channels at 60 GHz

This paper presents an analysis of the Orthogonal Time Frequency Space (OTFS) modulation scheme when applied to realistic vehicular channel situations. OTFS modulates symbols in delay-Doppler domain, hoping to exploit diversity in both. The penalty for doing this is the requirement of complex interference cancellation equalizers, as this domain incurs a strong amount of intercarrier and intersymbol interference. We conduct this analysis using measured millimeter wave vehicular channels, and we assume typical physical layer settings for a performance analysis. Our results show that there is a challenging trade-off between channel conditions that are easy to equalize and channel conditions that allow OFTS to exploit the two-dimensional diversity. In the first case we observe a good overall performance that is barely enhanced by employing OTFS. In the second case performance gain through OTFS is visible, yet with a bad overall performance.

==> latex-base-files/abstract_checker.sh <==
#!/bin/bash
# Parameter 1: ƒolder to check, if empty, ./ is used
# Parameter 2: lower bound, has to be set together with upper_bound
# Parameter 3: upper bound 
echo '  ***  Abstract Checker ***'
if [ $# -eq 0 ]
then
    echo 'no folder supplied, checking ./'
    folder='./'
else
    folder=$1
fi
if [ $# -lt 3 ]
then
    echo 'no bounds supplied, no validity check'
    upper_bound=10000
    lower_bound=-1
else
    lower_bound=$2
    upper_bound=$3
fi
tex_files=$(find $folder | grep .tex$)
echo "Files to Check: "
echo "$tex_files"
echo "Looping"
echo
for file in $tex_files
do

    res=$(awk '/begin\{abstract\}/{flag=1;next}/end\{abstract\}/{flag=0}flag' "$file" | wc -w)
    if [ $res -eq 0 ] # quietly skip files that have no, or empty abstract blocks
    then
        continue
    fi
    echo "Current file: $file"
    echo "Word count: $res"
    if [[ ($lower_bound -ge 0) && (($res -lt $lower_bound) ||  ( $res -gt $upper_bound)) ]]
    then
        echo "Bound violation: LB: $lower_bound, UB: $upper_bound"
        echo "Stop checking"
        exit 1
    fi
    echo ""
done
if [ $lower_bound -ge 0 ]
then
    echo 'All checks passed'
    fi
exit 0


==> latex-base-files/patch_library.py <==
import os


def parse():
    if os.path.exists('./library.bib'):
        os.rename('./library.bib', 'library.bak')

    with open('./library.bak', 'r') as source_p:
        with open('./library.bib', 'w') as sink_p:
            string = source_p.readline()
            while (string):
                if not linkeskips(string):
                    sink_p.write(replacements(string))
                string = source_p.readline()
    return 0


def linkeskips(in_string):
    skip_conditions = ['ieeexplore', 'doi.acm.org']
    for st in skip_conditions:
        if st in in_string:
            return True
    return False


def replacements(in_string):
    repls = {
        'Mecklenbrauker': 'Mecklenbr\\"auker',
        'Erik G.': 'Erik',
        'Yi Wang': 'Wang',
        '----': '--',
        '{jan}': '{Jan}',
        '{feb}': '{Feb}',
        '{mar}': '{Mar}',
        '{apr}': '{Apr}',
        '{may}': '{May}',
        '{jun}': '{Jun}',
        '{jul}': '{Jul}',
        '{aug}': '{Aug}',
        '{sep}': '{Sep}',
        '{oct}': '{Oct}',
        '{nov}': '{Nov}',
        '{dec}': '{Dec}',
    }
    out_string = in_string
    for arg in repls.keys():
        if arg in in_string:
            print(arg)
            out_string = out_string.replace(arg, repls[arg])

    return out_string


if __name__ == '__main__':
    parse()

